SQUAD: Combining Sketching and Sampling Is Better than Either for Per-item Quantile Estimation

Stream monitoring is fundamental in many data stream applications, such as financial data trackers, security, anomaly detection, and load balancing. In that respect, quantiles are of particular interest, as they often capture the user's utility. For example, if a video connection has high tail latency, the perceived quality will suffer, even if the average and median latencies are low. In this work, we consider the problem of approximating the per-item quantiles. Elements in our stream are (ID, latency) tuples, and we wish to track the latency quantiles for each ID. Existing quantile sketches are designed for a single number stream (e.g., containing just the latency). While one could allocate a separate sketch instance for each ID, this may require an infeasible amount of memory. Instead, we consider tracking the quantiles for the heavy hitters (most frequent items), which are often considered particularly important, without knowing them beforehand. We first present a simple sampling algorithm that serves as a benchmark. Then, we design an algorithm that augments a quantile sketch within each entry of a heavy hitter algorithm, resulting in similar space complexity but with a deterministic error guarantee. Finally, we present SQUAD, a method that combines sampling and sketching while improving the asymptotic space complexity. Intuitively, SQUAD uses a background sampling process to capture the behaviour of the latencies of an item before it is allocated with a sketch, thereby allowing us to use fewer samples and sketches. Our solutions are rigorously analyzed, and we demonstrate the superiority of our approach using extensive simulations.

==> IFQGraphs/results/epsilon_results/plotEpsIntervalsGraphs.py <==
#!/usr/bin/python
import subprocess
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib import ticker
import numpy as np
import re
import cPickle
import sys

def plot_speeds(speeds, dataset):
    average_speeds = speeds
    HIT_values = sorted(average_speeds["hhh2RSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in HIT_values:
        	print eps
    		mean = sum(average_speeds["hhh2RSS"][eps]) / len(average_speeds["hhh2RSS"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["hhh2RSS"][eps]])
    		variance = (sos / (len(average_speeds["hhh2RSS"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["hhh2RSS"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'HIT'
    print '\n',yVals,dataset
    plt.errorbar(HIT_values, yVals, yerr=yErr,fmt='-.D' ,label=algLabel, color="red", capsize=10, elinewidth=3, capthick=1.5)


    ACC_values = sorted(average_speeds["acc"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC_values:
        	print eps
    		mean = sum(average_speeds["acc"][eps]) / len(average_speeds["acc"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc"][eps]])
    		variance = (sos / (len(average_speeds["acc"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_1'
    print '\n',yVals,dataset
    plt.errorbar(ACC_values, yVals, yerr=yErr,fmt='-^' ,label=algLabel, color= "cyan", capsize=10, elinewidth=3, capthick=1.5)


    ACC2_values = sorted(average_speeds["acc1"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC2_values:
        	print eps
    		mean = sum(average_speeds["acc1"][eps]) / len(average_speeds["acc1"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc1"][eps]])
    		variance = (sos / (len(average_speeds["acc1"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc1"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_2'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)

    ACC2_values = sorted(average_speeds["acc4"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in ACC2_values:
        	print eps
    		mean = sum(average_speeds["acc4"][eps]) / len(average_speeds["acc4"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc4"][eps]])
    		variance = (sos / (len(average_speeds["acc4"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc4"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_4'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)


    WCSS_values = sorted(average_speeds["baseWRSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for eps in WCSS_values:
        	print eps
    		mean = sum(average_speeds["baseWRSS"][eps]) / len(average_speeds["baseWRSS"][eps])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["baseWRSS"][eps]])
    		variance = (sos / (len(average_speeds["baseWRSS"][eps]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["baseWRSS"][eps]), 0.5)
    		yErr.append(err)
    algLabel = 'WCSS'
    print '\n',yVals,dataset
    plt.errorbar(WCSS_values, yVals, yerr=yErr,fmt='-v' ,label=algLabel, color="green", capsize=10, elinewidth=3, capthick=1.5)


    plt.xscale("log",basex=2)
    plt.yscale("log",basex=2)
    plt.gca().xaxis.set_major_locator(ticker.LogLocator(base=2))
    plt.xlabel("Accuracy Guarantee ($\epsilon$)", fontsize=36)
    ylabel_str = sys.argv[1] + "/second [Millions]" #For Queries in Millions
    plt.ylabel(ylabel_str, fontsize=24)
    plt.tick_params(labelsize=20)
    plt.xlim(left = 2**-(maxEps-1), right=2**-minEps)
    plt.ylim(0, 85) #For Queries
    #plt.legend(loc="best") # keys of the graphs
    #plt.legend(loc="best",prop={'size':16},ncol=20) # keys of the graphs

    plt.tight_layout()
    plt.savefig('graphs/' + sys.argv[1] + '/' + dataset + sys.argv[1] + '_' + str(minEps) + '-' + str(maxEps) +'_epsilon.png')
    plt.clf()



csvFiles = dict()
#csvFiles['Chicago16'] = sys.argv[1] + '/MyChicago_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['SanJose14'] = sys.argv[1] + '/MySanJose_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['Univ1'] = sys.argv[1] + '/MyUniv1_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['Univ2'] = sys.argv[1] + '/MyUniv2_' + sys.argv[1]+ '_epsilon.txt'
#csvFiles['UCLA_TCP'] = sys.argv[1] + '/MyUCLATCP_' + sys.argv[1]+ '_epsilon.txt'
csvFiles['UCLA_UDP'] = sys.argv[1] + '/MyUCLAUDP_' + sys.argv[1]+ '_epsilon.txt'

minEps = 4
maxEps = 14
speeds = dict()


for dataset in csvFiles:
	lines = open(csvFiles[dataset]).readlines()
	speeds[dataset] = dict()
	for line in lines:
		alg = line.split(' ')[0].replace('./','') # algo = hhh2RSS
		if (alg not in speeds[dataset]):
			speeds[dataset][alg]=dict()
        	counters = re.search(r'(\d+) counters', line).groups()[0]
            	counters = 1 / float(counters);
    		if (counters not in speeds[dataset][alg]):
    			speeds[dataset][alg][counters]=[]
		timing = re.search("\s(\d+\.\d+)s\s", line).groups()[0] # all timing values
        	#speeds[dataset][alg].append((1e7 / float(timing)) / 1e3)
                if (alg == "raw" and sys.argv[1]=="Queries"):
                    timing = float(timing) / 2
                    timing = str(timing)
            	if (alg == "raw"):
                	speeds[dataset][alg].append((1e4 / float(timing)) / 1e6) #For Queries in Millions
            	else:
        		speeds[dataset][alg][counters].append((1e7 / float(timing)) / 1e6) #For Queries in Millions
	print speeds[dataset][alg]
	plot_speeds(speeds[dataset], dataset)


==> IFQGraphs/results/window_results/plotWindowsIntervalsGraphs.py <==
#!/usr/bin/python
import subprocess
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib import ticker
import numpy as np
import re
import cPickle
import sys

def plot_speeds(speeds, dataset):
    average_speeds = speeds
    HIT_values = sorted(average_speeds["hhh2RSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in HIT_values:
        	print wind
    		mean = sum(average_speeds["hhh2RSS"][wind]) / len(average_speeds["hhh2RSS"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["hhh2RSS"][wind]])
    		variance = (sos / (len(average_speeds["hhh2RSS"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["hhh2RSS"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'HIT'
    print '\n',yVals,dataset
    plt.errorbar(HIT_values, yVals, yerr=yErr,fmt='-.D' ,label=algLabel, color="red", capsize=10, elinewidth=3, capthick=1.5)


    ACC_values = sorted(average_speeds["acc"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in ACC_values:
        	print wind
    		mean = sum(average_speeds["acc"][wind]) / len(average_speeds["acc"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc"][wind]])
    		variance = (sos / (len(average_speeds["acc"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_1'
    print '\n',yVals,dataset
    plt.errorbar(ACC_values, yVals, yerr=yErr,fmt='-^' ,label=algLabel, color= "cyan", capsize=10, elinewidth=3, capthick=1.5)


    ACC2_values = sorted(average_speeds["acc1"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in ACC2_values:
        	print wind
    		mean = sum(average_speeds["acc1"][wind]) / len(average_speeds["acc1"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["acc1"][wind]])
    		variance = (sos / (len(average_speeds["acc1"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["acc1"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'ACC_2'
    print '\n',yVals,dataset
    plt.errorbar(ACC2_values, yVals, yerr=yErr,fmt='-o' ,label=algLabel, color = "blue", capsize=10, elinewidth=3, capthick=1.5)


    WCSS_values = sorted(average_speeds["baseWRSS"])
    yErr = []
    yVals = []
    t_n_1 = 2.262 # t statistic for 9 degrees of freedom @ 0.95 confidence two tail
    for wind in WCSS_values:
        	print wind
    		mean = sum(average_speeds["baseWRSS"][wind]) / len(average_speeds["baseWRSS"][wind])
    		yVals.append(mean)
    		sos = sum([(x - mean)**2 for x in average_speeds["baseWRSS"][wind]])
    		variance = (sos / (len(average_speeds["baseWRSS"][wind]) - 1) )# ** 0.5
    		err = variance * t_n_1 / pow(len(average_speeds["baseWRSS"][wind]), 0.5)
    		yErr.append(err)
    algLabel = 'WCSS'
    print '\n',yVals,dataset
    plt.errorbar(WCSS_values, yVals, yerr=yErr,fmt='-v' ,label=algLabel, color="green", capsize=10, elinewidth=3, capthick=1.5)


    plt.xscale("log",basex=2)
    plt.yscale("log",basex=2)
    plt.gca().xaxis.set_major_locator(ticker.LogLocator(base=2))
    plt.xlabel("Window Size", fontsize=36)
    ylabel_str = sys.argv[1] + "/second [Millions]" #For Queries in Millions
    plt.ylabel(ylabel_str, fontsize=24)
    plt.tick_params(labelsize=20)
    plt.xlim(right = 2**(maxWind-1), left=2**minWind)
    plt.ylim(0, 85) #For Queries
    #plt.legend(loc="best") # keys of the graphs
    #plt.legend(loc="best",prop={'size':16},ncol=20) # keys of the graphs

    plt.tight_layout()
    plt.savefig('graphs/' + sys.argv[1] + '/' + dataset + sys.argv[1] + '_' + str(minWind) + '-' + str(maxWind) +'_window.png')
    plt.clf()



csvFiles = dict()
#csvFiles['Chicago16'] = sys.argv[1] + '/MyChicago_' + sys.argv[1]+ '_window.txt'
#csvFiles['SanJose14'] = sys.argv[1] + '/MySanJose_' + sys.argv[1]+ '_window.txt'
#csvFiles['Univ1'] = sys.argv[1] + '/MyUniv1_' + sys.argv[1]+ '_window.txt'
csvFiles['Univ2'] = sys.argv[1] + '/MyUniv2_' + sys.argv[1]+ '_window.txt'
#csvFiles['UCLA_TCP'] = sys.argv[1] + '/MyUCLATCP_' + sys.argv[1]+ '_window.txt'
#csvFiles['UCLA_UDP'] = sys.argv[1] + '/MyUCLAUDP_' + sys.argv[1]+ '_window.txt'

minWind = 10
maxWind = 20
speeds = dict()


for dataset in csvFiles:
	lines = open(csvFiles[dataset]).readlines()
	speeds[dataset] = dict()
	for line in lines:
		alg = line.split(' ')[0].replace('./','') # algo = hhh2RSS
		if (alg not in speeds[dataset]):
			speeds[dataset][alg]=dict()
        	window_size = re.search(r'(\d+) window_size', line).groups()[0]
    		if (window_size not in speeds[dataset][alg]):
    			speeds[dataset][alg][window_size]=[]
		timing = re.search("\s(\d+\.\d+)s\s", line).groups()[0] # all timing values
        	#speeds[dataset][alg].append((1e7 / float(timing)) / 1e3)
                if (alg == "raw" and sys.argv[1]=="Queries"):
                    timing = float(timing) / 2
                    timing = str(timing)
            	if (alg == "raw"):
                	speeds[dataset][alg].append((1e4 / float(timing)) / 1e6) #For Queries in Millions
            	else:
        		speeds[dataset][alg][window_size].append((1e7 / float(timing)) / 1e6) #For Queries in Millions
	print speeds[dataset][alg]
	plot_speeds(speeds[dataset], dataset)

